Revisiting Optimal Resilience of Fast Byzantine Consensus (Extended Version)

It is a common belief that Byzantine fault-tolerant solutions for consensus are significantly slower than their crash fault-tolerant counterparts. Indeed, in PBFT, the most widely known Byzantine fault-tolerant consensus protocol, it takes three message delays to decide a value, in contrast with just two in Paxos. This motivates the search for fast Byzantine consensus algorithms that can produce decisions after just two message delays \emph{in the common case}, e.g., under the assumption that the current leader is correct and not suspected by correct processes. The (optimal) two-step latency comes with the cost of lower resilience: fast Byzantine consensus requires more processes to tolerate the same number of faults. In particular, $5f+1$ processes were claimed to be necessary to tolerate $f$ Byzantine failures. In this paper, we present a fast Byzantine consensus algorithm that relies on just $5f-1$ processes. Moreover, we show that $5f-1$ is the tight lower bound, correcting a mistake in the earlier work. While the difference of just $2$ processes may appear insignificant for large values of $f$, it can be crucial for systems of a smaller scale. In particular, for $f=1$, our algorithm requires only $4$ processes, which is optimal for any (not necessarily fast) partially synchronous Byzantine consensus algorithm.

==> build.sh <==
#! /usr/bin/env bash

pdflatex --shell-escape main
bibtex main && pdflatex main && pdflatex main


==> clear.sh <==
#! /usr/bin/env bash

rm -f main.aux main.blg main.log main.out main.pdf


==> rebuild-and-create-zip.sh <==
#! /usr/bin/env bash

#fullpath="$(cd "$(dirname "$0")" && pwd)"
fullpath="$(pwd)"
dirname="$(basename "$fullpath")"
zipname="../$dirname.zip"
rm -f "$zipname" && ./clear.sh && ./build.sh && ./clear.sh && zip -r "$zipname" .

